CamJ: Enabling System-Level Energy Modeling and Architectural Exploration for In-Sensor Visual Computing

CMOS Image Sensors (CIS) are fundamental to emerging visual computing applications. While conventional CIS are purely imaging devices for capturing images, increasingly CIS integrate processing capabilities such as Deep Neural Network (DNN). Computational CIS expand the architecture design space, but to date no comprehensive energy model exists. This paper proposes CamJ, a detailed energy modeling framework that provides a component-level energy breakdown for computational CIS and is validated against nine recent CIS chips. We use CamJ to demonstrate three use-cases that explore architectural trade-offs including computing in vs. off CIS, 2D vs. 3D-stacked CIS design, and analog vs. digital processing inside CIS. The code of CamJ is available at: https://github.com/horizon-research/CamJ

==> figs/plots_for_validation.py <==
import matplotlib.style
import matplotlib as mpl
mpl.style.use('classic')
import matplotlib.pyplot as plt
import matplotlib.patches as patches
from matplotlib.ticker import FuncFormatter
from matplotlib.patches import Ellipse
import numpy as np
import math
mpl.rcParams['legend.numpoints'] = 1
plt.rcParams["font.family"] = "Arial"
# matplotlib.rcParams['pdf.fonttype'] = 42
# matplotlib.rcParams['ps.fonttype'] = 42

colors = {
    "Pixel" : '#a6a6a6',
    "Analog" : '#88cc00' ,
    "Digital" : '#9b42f5',
    "Digital Mem" : '#f59e42',
    "ADC": '#8f4a4a',
    "DAC" : '#d98273',
    "RDC": '#cc57d4',
    "Others": '#5776d4',
    "Pixel+SC Multiplier": '#57b3d4',
}

hatches = {
    "Pixel" : '||',
    "Analog" : '\\\\',
    "Digital" : '///',
    "Digital Mem" : '*',
    "ADC": '..',
    "DAC" : 'x',
    "RDC": '+',
    "Others": 'O',
    "Pixel+SC Multiplier": '--'
}

legend_positions = {
    "ISSCC'17": (0.45, 1.5),
    "JSSC'19" : (0.45, 1.5),
    "Sensors'20" : (0.45, 1.5),
    "JSSC'21-I" : (0.45, 1.5),
    "JSSC'21-II" : (0.45, 1.5),
    "ISSCC'22" : (0.45, 1.5),
    "TCAS-I'22" : (0.45, 1.5), 
}

category = [
    "Pixel",
    "Analog",
    "Digital",
    "Digital Mem",
    "ADC",
    "DAC",
    "RDC",
    "Others",
    "Pixel+SC Multiplier"
]

data_dict = {
    "ISSCC'17": {
        "Analog" : [23.44, 17.89],
        "Others" : [156.25, 139.52],
    },
    "JSSC'19" : {
        "Pixel": [15.60, 12.74],
        "Digital Mem" : [32.50, 25.88],
        "RDC" : [47.74, 54.05],
    },
    "Sensors'20" : {
        "Analog" : [749.97, 720.40],
        "Others" : [83.33, 69.51], 
    },
    "JSSC'21-I" : {
        "Pixel": [4.88, 5.49],
        "DAC" : [4.88, 5.49],
        "Digital" : [5.03+3.55, 5.50+2.08], 
    },
    "JSSC'21-II" : {
        "Pixel+SC Multiplier" : [21.90, 16.58],
        "ADC": [29.10, 25.60],
    },
    "ISSCC'22" : {
        "Pixel" : [13.10, 12.50],
        "Analog" : [25.68, 23.89],
        "Digital" : [13.62, 12.86], 
    },
    "TCAS-I'22" : {
        "Digital Mem": [1.97, 2.62],
        "Pixel": [0.24, 0.32], 
    }, 
}

reported_energy = []
estimated_energy = []

for k in data_dict.keys():
    reported_energy.append(0)
    estimated_energy.append(0)
    for kk in data_dict[k].keys():
        reported_energy[-1] += data_dict[k][kk][0]
        estimated_energy[-1] += data_dict[k][kk][1]

def draw_correlation_plot(reported_energy, estimated_energy):

    plt.rc('font', size=14)
    ax1 = plt.figure(figsize=(5, 2)).add_subplot(111)
    ax1.set_xlabel("Reported Energy (pJ/px)", fontsize=14)
    ax1.set_ylabel("Estimated Energy\n(pJ/px)", fontsize=14)
    plt.setp(ax1.spines.values(), linewidth=1.5)


    p1 = ax1.scatter(reported_energy, estimated_energy, color="k", s=24, marker='x')
    p2 = ax1.plot([0, 1000], [0, 1000], color="r", linestyle=':')
    plt.xlim(0, 1000)
    plt.ylim(0, 1000)

    plt.minorticks_on()
    # plt.grid(color='grey', which='major', axis='y', linestyle='--')
    # plt.grid(color='grey', which='major', axis='x', linestyle='--')
    plt.subplots_adjust(left=0.20, bottom=0.25, right=0.95, top=0.95,
                wspace=0.2, hspace=0.2)

    plt.savefig("overall_validation.pdf")

draw_correlation_plot(reported_energy, estimated_energy)

def draw_validation_plot(paper_name, data):

    legends = list(data.keys())

    plt.rc('font', size=14)
    ax1 = plt.figure(figsize=(5, 2)).add_subplot(111)
    ax1.set_xlabel("Energy per Pixel(pJ/px)", fontsize=14)
    plt.setp(ax1.spines.values(), linewidth=1.5)

    plots = []
    prev = [0,0]
    for i in range(len(legends)):
        print(data[legends[i]])
        p = ax1.barh([1, 2], data[legends[i]], left=prev, align="center", color="white",
            hatch=hatches[legends[i]]*2, edgecolor=[colors[legends[i]]]*2
        )
        ax1.barh([1, 2], data[legends[i]], left=prev, align="center", color = "none",
            edgecolor=["k"]*2
        )
        prev = [prev[j]+data[legends[i]][j] for j in range(2)]
        plots.append(p)

    plt.minorticks_on()
    # plt.grid(color='grey', which='major', axis='y', linestyle='--')
    plt.grid(color='grey', which='major', axis='x', linestyle='--')
    plt.subplots_adjust(left=0.20, bottom=0.25, right=0.95, top=0.75,
                wspace=0.2, hspace=0.2)
    plt.ylim(0.5, 2.5)
    # plt.xlim(0, 2000)
    plt.yticks([1, 2], ["Reported", "Estimated"])

    plot_hdr = [plots[i][0] for i in range(len(legends))]
    plt.legend(plot_hdr, legends, bbox_to_anchor=legend_positions[paper_name],
                loc='upper center',ncol=4, prop={'size': 14})

    plt.savefig("%s_validation.pdf" % paper_name)


for k in data_dict.keys():
    draw_validation_plot(k, data_dict[k])


